Perturbations of a Schwarzschild black hole in torsion bigravity

In this paper we pursue the study of linear perturbations around a Schwarzschild black hole in a generalized Einstein-Cartan theory of gravity, called torsion bigravity. This theory contains both massless and massive spin-2 excitations. Here we consider non spherically-symmetric perturbations with generic multipolarity $L \geq 1$. We extend the conclusion of linear stability, previously obtained for $L=0$ [Phys. Rev. D 104, 024032], to the generic $L \geq 1$ case. We prove that the mass $\kappa$ of the massive spin-2 excitation must be large enough, namely $\kappa r_h > \sqrt{1+\eta}$, to avoid the presence of singularities in the perturbation equations. The perturbation equations are shown to have a triangular structure, where massive spin-2 excitations satisfy decoupled equations, while the Einstein-like massless spin-2 ones satisfy inhomogeneous equations sourced by the massive spin-2 sector. We study quasi-bound states, and exhibit some explicit complex quasi-bound frequencies. We briefly discuss the issue of superradiance instabilities.

==> anc/EvenSectorDipole.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    349058,       7924]
NotebookOptionsPosition[    348461,       7902]
NotebookOutlinePosition[    348817,       7918]
CellTagsIndexPosition[    348774,       7915]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Even", " ", "sector"}], ",", " ", 
   RowBox[{"L", "=", 
    RowBox[{"1.", " ", "Field", " ", 
     RowBox[{"variables", ":", " ", 
      RowBox[{"Kn", " ", "means", " ", "K"}]}]}]}], ",", " ", 
   RowBox[{"h0b", " ", 
    RowBox[{"means", " ", "\\", "bar"}], 
    RowBox[{"{", "h0", "}"}]}], ",", " ", 
   RowBox[{"h1b", " ", 
    RowBox[{"means", " ", "\\", "bar"}], 
    RowBox[{"{", "h1", "}"}]}], ",", " ", "H0", ",", " ", "H1", ",", 
   RowBox[{
    RowBox[{"H2", ".", " ", "rh"}], " ", "is", " ", "a", " ", "Schwarzschild",
     " ", "radius"}], ",", " ", 
   RowBox[{
    RowBox[{
    "k", " ", "is", " ", "the", " ", "mass", " ", "of", " ", "the", " ", 
     "massive", " ", "spin"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"excitation", "."}]}]}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.85029484458843*^9, 3.850294856284596*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.850294874356628*^9, 3.850294874912277*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "The", " ", "eventual", " ", "system", " ", "of", " ", "4", " ", 
     "first"}], "-", 
    RowBox[{
    "order", " ", "equations", " ", "for", " ", "variables", " ", "h0b"}]}], 
   ",", " ", "h1", ",", " ", "H1", ",", " ", 
   RowBox[{"Kn", " ", ":"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8502948757381163`*^9, 3.850294913346753*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EqEvenDipole1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", "rh", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
         " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
         " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", "r", " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "r", " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "r", " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", "rh", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", "rh", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", "rh", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"9", " ", "r", " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", "rh", " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", "r", " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"5", " ", "r", " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "r", " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "5"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "5"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
         " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["k", "4"]}], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "4"], " ", "rh"}], "+", 
          RowBox[{
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox["r", "6"], " ", "rh"}], "-", 
          RowBox[{"3", " ", "r", " ", 
           SuperscriptBox["rh", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rh", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["rh", "3"]}], "-", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]"}], "-", 
          RowBox[{"r", " ", 
           SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "+", 
          RowBox[{
           SuperscriptBox["rh", "3"], " ", "\[Eta]"}], "+", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox["rh", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["rh", "3"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "7"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox["r", "9"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "4"], " ", "rh", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "6"], " ", "rh", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rh", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ")"}]}], "-", " ", 
     RowBox[{
      RowBox[{"h0b", "'"}], "[", "r", "]"}]}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.8503025667871637`*^9, 3.850302573360703*^9}, {
   3.8503026099734793`*^9, 3.850302617570407*^9}, 3.8503026477945757`*^9, {
   3.850302794639727*^9, 3.850302795854601*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EqEvenDipole2", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "19"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"11", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "18"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"51", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"11", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"33", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"35", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]",
          " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]",
          " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"46", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"103", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"30", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"32", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"35", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"55", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"41", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"35", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"75", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"31", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"51", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"77", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"31", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"29", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"32", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"65", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"33", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"23", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"15", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "19"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "21"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "18"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "18"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "18"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "17"], " ", "rh", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"70", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "16"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"135", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"59", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"142", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"114", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"138", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"103", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"279", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"28", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"54", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"113", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"272", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"61", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"126", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"91", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"34", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"57", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["rh", "8"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"21", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"39", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"58", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"145", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"102", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"53", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"123", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"166", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"87", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"160", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"89", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"95", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"51", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"68", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"84", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"73", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"63", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"26", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"33", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"9", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "18"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "20"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "17"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "19"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"19", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "18"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "17"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"21", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"19", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"34", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"21", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"35", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "17"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"38", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"28", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"26", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]",
          " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "17"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]",
          " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"54", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"56", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"36", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"40", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"60", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"20", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"36", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"32", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"36", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"28", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"20", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"52", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"44", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "19"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "18"], " ", "rh", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "17"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"66", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"112", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"94", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"68", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"136", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"180", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"136", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"68", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"92", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "7"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"94", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"108", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "19"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "21"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "18"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "20"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "17"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "18"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "17"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"46", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"58", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"34", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"r", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "rh"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "3"]}], "+", "rh", "+", 
          RowBox[{"rh", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{
           SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "-", 
          RowBox[{
           SuperscriptBox["rh", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["k", "4"]}], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "4"], " ", "rh"}], "+", 
          RowBox[{
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox["r", "6"], " ", "rh"}], "-", 
          RowBox[{"3", " ", "r", " ", 
           SuperscriptBox["rh", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rh", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["rh", "3"]}], "-", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]"}], "-", 
          RowBox[{"r", " ", 
           SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "+", 
          RowBox[{
           SuperscriptBox["rh", "3"], " ", "\[Eta]"}], "+", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox["rh", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["rh", "3"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "7"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox["r", "9"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "4"], " ", "rh", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "6"], " ", "rh", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rh", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ")"}]}], "-", " ", 
     RowBox[{
      RowBox[{"h1b", "'"}], "[", "r", "]"}]}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.850302619095108*^9, 3.850302624751288*^9}, {
  3.850302659927595*^9, 3.8503026676330557`*^9}, {3.8503027458500853`*^9, 
  3.850302776043981*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EqEvenDipole3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "17"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "14"], " ", "rh", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "14"], " ", "rh", " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"28", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"44", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "r", " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["rh", "7"], " ", "\[Eta]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"76", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"28", " ", "r", " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "r", " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "r", " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "r", " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "17"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "19"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "18"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"46", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"112", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"66", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"140", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"252", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"68", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"258", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"170", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"122", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"136", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"132", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"300", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"122", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"172", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"44", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"76", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"114", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"94", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"74", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "19"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "18"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"18", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"14", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "17"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"20", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"47", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "16"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"138", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"58", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"40", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"68", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"129", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"56", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"11", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"72", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"60", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"36", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"18", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"72", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"14", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]",
          " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"50", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"39", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"130", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"150", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"36", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"72", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"120", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"116", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"150", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"11", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"214", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"74", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"34", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"50", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"213", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"72", " ", "\[ImaginaryI]", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"22", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["rh", "8"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"30", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"92", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"72", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"26", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"94", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"210", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"62", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"32", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"208", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"106", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"74", " ", "\[ImaginaryI]", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"42", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"36", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"66", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"106", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"14", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"66", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"104", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"30", " ", "\[ImaginaryI]", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"34", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"30", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"30", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", "\[Omega]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "18"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "17"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"32", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "18"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "17"], " ", "rh", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"58", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "16"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"70", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"74", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"26", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"70", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"74", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"30", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["rh", "8"], " ", "\[Eta]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"38", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"128", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"78", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"142", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"70", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"34", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"46", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"38", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"62", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"30", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"30", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"20", " ", "r", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "18"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "20"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "17"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "19"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"44", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "18"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "17"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"56", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"162", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"69", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"124", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"164", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"25", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"109", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"58", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"88", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"132", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"34", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"246", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"165", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"92", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"223", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"69", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"65", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"52", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"136", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"46", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"128", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"151", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"94", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"59", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"19", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "20"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "17"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "19"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "16"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "17"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "16"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "19"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "18"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "17"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"132", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"44", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"120", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"36", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]",
          " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"14", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"100", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"28", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"72", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"66", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"56", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"14", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"148", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"80", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"30", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "7"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"72", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"96", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"156", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"104", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"96", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"64", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"54", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"32", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"60", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"108", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"54", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"32", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "19"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "21"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "18"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "20"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "17"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"15", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "18"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "17"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"32", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"23", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"18", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"28", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"20", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "21"], " ", 
         SuperscriptBox["\[Omega]", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "18"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "18"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "rh"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "3"]}], "-", "rh", "-", 
          RowBox[{"rh", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{
           SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "-", 
          RowBox[{
           SuperscriptBox["rh", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["k", "4"]}], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "4"], " ", "rh"}], "+", 
          RowBox[{
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox["r", "6"], " ", "rh"}], "-", 
          RowBox[{"3", " ", "r", " ", 
           SuperscriptBox["rh", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rh", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["rh", "3"]}], "-", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]"}], "-", 
          RowBox[{"r", " ", 
           SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "+", 
          RowBox[{
           SuperscriptBox["rh", "3"], " ", "\[Eta]"}], "+", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox["rh", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["rh", "3"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "7"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox["r", "9"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "4"], " ", "rh", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "6"], " ", "rh", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rh", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ")"}]}], "-", " ", 
     RowBox[{
      RowBox[{"H1", "'"}], "[", "r", "]"}]}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.850302627212811*^9, 3.8503026290618134`*^9}, {
   3.850302672769611*^9, 3.850302675458946*^9}, 3.8503029098578987`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EqEvenDipole4", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"32", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"56", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"56", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"42", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]",
          " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]",
          " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"64", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"56", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"160", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"42", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"56", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"96", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"32", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"112", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"68", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"84", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"18", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"32", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"18", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "16"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"h0b", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "17"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", "rh", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"23", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "14"], " ", "rh", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"78", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"140", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"66", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"132", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "r", " ", 
         SuperscriptBox["rh", "6"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", "rh", " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "14"], " ", "rh", " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"114", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"62", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"136", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"66", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"52", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"129", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"42", " ", "r", " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["rh", "7"], " ", "\[Eta]", " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"69", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"104", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"66", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"88", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "r", " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"34", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"20", " ", "r", " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "r", " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "r", " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "17"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"28", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"h1", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "17"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "19"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"11", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["r", "18"], " ", "rh", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"44", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"20", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"39", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"11", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]",
          " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]",
          " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]",
          " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"40", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"62", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "15"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"102", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"76", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"83", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"30", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"21", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"32", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"18", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"100", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"39", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"52", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"101", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"21", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"32", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"33", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"18", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"40", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"37", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"30", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"19", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", "\[Omega]", " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "17"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "14"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "16"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "14"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"], " ", 
         RowBox[{"H1", "[", "r", "]"}]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", "rh", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"44", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"92", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "13"], " ", "rh", " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"58", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"100", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"28", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "18"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", "17"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "13"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "14"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "11"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["r", "18"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "15"], " ", "rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "12"], " ", 
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "4"], " ", 
         RowBox[{"Kn", "[", "r", "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rh"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{
           SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "-", 
          RowBox[{
           SuperscriptBox["rh", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["k", "4"]}], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "4"], " ", "rh"}], "+", 
          RowBox[{
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox["r", "6"], " ", "rh"}], "-", 
          RowBox[{"3", " ", "r", " ", 
           SuperscriptBox["rh", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rh", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["rh", "3"]}], "-", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]"}], "-", 
          RowBox[{"r", " ", 
           SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "+", 
          RowBox[{
           SuperscriptBox["rh", "3"], " ", "\[Eta]"}], "+", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox["rh", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["rh", "3"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "7"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox["r", "9"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "4"], " ", "rh", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "6"], " ", "rh", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rh", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ")"}]}], "-", " ", 
     RowBox[{
      RowBox[{"Kn", "'"}], "[", "r", "]"}]}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.8503026307456627`*^9, 3.850302631926629*^9}, {
   3.850302678489717*^9, 3.85030268400742*^9}, 3.850302941404261*^9}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850303135175823*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A4", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Together", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"EqEvenDipole1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"h0b", "[", "r", "]"}], ",", 
           RowBox[{"h1", "[", "r", "]"}], ",", 
           RowBox[{"H1", "[", "r", "]"}], ",", 
           RowBox[{"Kn", "[", "r", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"EqEvenDipole2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"h0b", "[", "r", "]"}], ",", 
           RowBox[{"h1", "[", "r", "]"}], ",", 
           RowBox[{"H1", "[", "r", "]"}], ",", 
           RowBox[{"Kn", "[", "r", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"EqEvenDipole3", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"h0b", "[", "r", "]"}], ",", 
           RowBox[{"h1", "[", "r", "]"}], ",", 
           RowBox[{"H1", "[", "r", "]"}], ",", 
           RowBox[{"Kn", "[", "r", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"EqEvenDipole4", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"h0b", "[", "r", "]"}], ",", 
           RowBox[{"h1", "[", "r", "]"}], ",", 
           RowBox[{"H1", "[", "r", "]"}], ",", 
           RowBox[{"Kn", "[", "r", "]"}]}], "}"}]}], "]"}]}], " ", "}"}], 
     "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.850303146940241*^9, 3.8503031750572042`*^9}, {
  3.850303206283812*^9, 3.850303259158011*^9}, {3.850303515641615*^9, 
  3.850303519224189*^9}}]
},
WindowSize->{808, 755},
WindowMargins->{{Automatic, 281}, {Automatic, 0}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 909, 23, 63, "Input"],
Cell[1470, 45, 146, 2, 63, "Input"],
Cell[1619, 49, 421, 11, 46, "Input"],
Cell[2043, 62, 20364, 455, 480, "Input"],
Cell[22410, 519, 106146, 2420, 2440, "Input"],
Cell[128559, 2941, 141066, 3164, 3219, "Input"],
Cell[269628, 6107, 77075, 1746, 1756, "Input"],
Cell[346706, 7855, 87, 1, 46, "Input"],
Cell[346796, 7858, 1661, 42, 155, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/EvenSectorMultipole.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    390984,       9351]
NotebookOptionsPosition[    389710,       9313]
NotebookOutlinePosition[    390066,       9329]
CellTagsIndexPosition[    390023,       9326]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Even", " ", "sector"}], ",", " ", 
   RowBox[{"L", ">", 
    RowBox[{"1.", " ", "Field", " ", 
     RowBox[{"variables", ":", " ", "G"}]}]}], ",", 
   RowBox[{"Kn", " ", "means", " ", "K"}], ",", " ", 
   RowBox[{"h0b", " ", 
    RowBox[{"means", " ", "\\", "bar"}], 
    RowBox[{"{", "h0", "}"}]}], ",", " ", 
   RowBox[{"h1b", " ", 
    RowBox[{"means", " ", "\\", "bar"}], 
    RowBox[{"{", "h1", "}"}]}], ",", " ", "H0", ",", " ", "H1", ",", 
   RowBox[{
    RowBox[{"H2", ".", " ", "rh"}], " ", "is", " ", "a", " ", "Schwarzschild",
     " ", "radius"}], ",", " ", 
   RowBox[{
    RowBox[{
    "k", " ", "is", " ", "the", " ", "mass", " ", "of", " ", "the", " ", 
     "massive", " ", "spin"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"excitation", ".", " ", "L"}], " ", "is", " ", "total", " ", 
     "angular", " ", "momentum", " ", "of", " ", "the", " ", 
     RowBox[{"excitation", "."}]}]}]}], "   ", "*)"}]], "Input",
 CellChangeTimes->{{3.850287587233234*^9, 3.850287623713361*^9}, {
  3.850287842688031*^9, 3.850288027716351*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.850292672698986*^9, 3.850292672849057*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "System", " ", "of", " ", "7", " ", "original", " ", "equations", " ", 
    "on", " ", "7", " ", "variables", " ", "h0b"}], ",", " ", "h1b", ",", " ",
    "G", ",", " ", "Kn", ",", " ", "H0", ",", " ", "H1", ",", " ", 
   RowBox[{"H2", " ", ":"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.850288777434194*^9, 3.8502888601656017`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqEven1", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "5"]}]]}], 
    RowBox[{"(", 
     RowBox[{"r", "-", "rh"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"L", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "L", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["L", "2"]}], "+", 
         SuperscriptBox["L", "3"]}], ")"}], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"G", "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "L"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "L"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r"}], "-", "rh"}], ")"}], " ", 
          RowBox[{"h1b", "[", "r", "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "L", "+", 
                  SuperscriptBox["L", "2"]}], ")"}], " ", "r"}], "+", 
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["r", "3"]}], "-", 
               RowBox[{"rh", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Eta]"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"H2", "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "L", "+", 
                  SuperscriptBox["L", "2"]}], ")"}], " ", "r"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["r", "3"]}], "+", 
               RowBox[{"rh", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Eta]"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Kn", "[", "r", "]"}]}], "-", 
            RowBox[{"2", " ", "L", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["h1b", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["L", "2"], " ", "r", " ", 
             RowBox[{
              SuperscriptBox["h1b", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", "L", " ", "rh", " ", 
             RowBox[{
              SuperscriptBox["h1b", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["L", "2"], " ", "rh", " ", 
             RowBox[{
              SuperscriptBox["h1b", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["H2", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"2", " ", "r", " ", "rh", " ", 
             RowBox[{
              SuperscriptBox["H2", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["Kn", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"5", " ", "r", " ", "rh", " ", 
             RowBox[{
              SuperscriptBox["Kn", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{
              SuperscriptBox["Kn", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "rh", " ", 
             RowBox[{
              SuperscriptBox["Kn", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.850288169813259*^9, 3.850288178913698*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqEven2", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["r", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rh"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"L", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "L"}], ")"}], " ", "rh", " ", 
       RowBox[{"h0b", "[", "r", "]"}]}], "+", 
      RowBox[{"L", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"H1", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"H1", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"H1", "[", "r", "]"}]}], "-", 
      RowBox[{"L", " ", "r", " ", "rh", " ", 
       RowBox[{"H1", "[", "r", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["L", "2"], " ", "r", " ", "rh", " ", 
       RowBox[{"H1", "[", "r", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", "3"], " ", "rh", " ", 
       RowBox[{"H1", "[", "r", "]"}]}], "-", 
      RowBox[{"r", " ", "rh", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
       RowBox[{"H1", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["rh", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
       RowBox[{"H1", "[", "r", "]"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "L"}], ")"}], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rh"}], ")"}], " ", "\[Omega]", " ", 
       RowBox[{"h1b", "[", "r", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["r", "3"], " ", "\[Omega]", " ", 
       RowBox[{"H2", "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["r", "2"], " ", "rh", " ", "\[Omega]", " ", 
       RowBox[{"H2", "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["r", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Kn", "[", "r", "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["r", "2"], " ", "rh", " ", "\[Omega]", " ", 
       RowBox[{"Kn", "[", "r", "]"}]}], "-", 
      RowBox[{"L", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{
        SuperscriptBox["h0b", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{
        SuperscriptBox["h0b", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{"L", " ", "r", " ", "rh", " ", 
       RowBox[{
        SuperscriptBox["h0b", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["L", "2"], " ", "r", " ", "rh", " ", 
       RowBox[{
        SuperscriptBox["h0b", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["r", "4"], " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Kn", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["r", "3"], " ", "rh", " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Kn", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.850288155230296*^9, 3.8502881666503763`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqEven3", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "L", "+", 
         SuperscriptBox["L", "2"]}], ")"}], " ", 
       SuperscriptBox["r", "3"], " ", "\[Omega]", " ", 
       RowBox[{"G", "[", "r", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"rh", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Eta]"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"h0b", "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"rh", " ", 
          RowBox[{"H1", "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rh"}], ")"}], " ", "\[Omega]", " ", 
          RowBox[{"h1b", "[", "r", "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "r", " ", "\[Omega]", " ", 
             RowBox[{"H2", "[", "r", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "r", " ", "\[Omega]", " ", 
             RowBox[{"Kn", "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "-", "rh"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["H1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
                RowBox[{
                 SuperscriptBox["h1b", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["h0b", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.850288142924416*^9, 3.850288153270887*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqEven4", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "rh"}], ")"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"L", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "L", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["L", "2"]}], "+", 
         SuperscriptBox["L", "3"]}], ")"}], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rh"}], ")"}], " ", 
       RowBox[{"G", "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "L", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "L"}], ")"}], " ", 
          SuperscriptBox["r", "3"], " ", "\[Omega]", " ", 
          RowBox[{"h0b", "[", "r", "]"}]}], "-", 
         RowBox[{"L", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "L"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"3", " ", "r", " ", "rh"}], "+", 
            SuperscriptBox["rh", "2"]}], ")"}], " ", 
          RowBox[{"h1b", "[", "r", "]"}]}], "-", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "-", "rh"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"L", " ", "r"}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", "r"}], "+", 
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["r", "3"]}], "-", 
               RowBox[{"rh", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Eta]"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"H0", "[", "r", "]"}]}], "-", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rh"}], ")"}], " ", "\[Omega]", " ", 
             RowBox[{"H1", "[", "r", "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"H2", "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", "r", " ", "rh", " ", 
             RowBox[{"H2", "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Kn", "[", "r", "]"}]}], "-", 
            RowBox[{"L", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Kn", "[", "r", "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Kn", "[", "r", "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Kn", "[", "r", "]"}]}], "-", 
            RowBox[{"2", " ", "r", " ", "rh", " ", 
             RowBox[{"Kn", "[", "r", "]"}]}], "+", 
            RowBox[{"L", " ", "r", " ", "rh", " ", 
             RowBox[{"Kn", "[", "r", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", "r", " ", "rh", " ", 
             RowBox[{"Kn", "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "3"], " ", "rh", " ", 
             RowBox[{"Kn", "[", "r", "]"}]}], "-", 
            RowBox[{"r", " ", "rh", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
             RowBox[{"Kn", "[", "r", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["rh", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
             RowBox[{"Kn", "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             RowBox[{"Kn", "[", "r", "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{
              SuperscriptBox["H0", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"], " ", "rh", " ", 
             RowBox[{
              SuperscriptBox["H0", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"2", " ", "r", " ", 
             SuperscriptBox["rh", "2"], " ", 
             RowBox[{
              SuperscriptBox["H0", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{
              SuperscriptBox["Kn", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "2"], " ", "rh", " ", 
             RowBox[{
              SuperscriptBox["Kn", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"r", " ", 
             SuperscriptBox["rh", "2"], " ", 
             RowBox[{
              SuperscriptBox["Kn", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.850288127634413*^9, 3.850288141039624*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqEven5", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rh"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["r", "3"], " ", "\[Omega]", " ", 
       RowBox[{"h0b", "[", "r", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"], " ", "rh"}], "+", 
         RowBox[{
          SuperscriptBox["rh", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Eta]"}], ")"}]}], "-", 
         RowBox[{"r", " ", "rh", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[Eta]"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["k", "2"], "-", 
            SuperscriptBox["\[Omega]", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"h1b", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r"}], "-", 
            RowBox[{"3", " ", "rh"}]}], ")"}], " ", 
          RowBox[{"H0", "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["r", "2"], " ", "\[Omega]", " ", 
          RowBox[{"H1", "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"H2", "[", "r", "]"}]}], "+", 
         RowBox[{"rh", " ", 
          RowBox[{"H2", "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"L", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", "r", " ", "rh", " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"L", " ", "r", " ", "rh", " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", "r", " ", "rh", " ", 
          RowBox[{
           SuperscriptBox["G", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["H0", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", "r", " ", "rh", " ", 
          RowBox[{
           SuperscriptBox["H0", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["r", "2"], " ", "\[Omega]", " ", 
          RowBox[{
           SuperscriptBox["h0b", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["Kn", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", "r", " ", "rh", " ", 
          RowBox[{
           SuperscriptBox["Kn", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8502881123540792`*^9, 3.850288120745821*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqEven6", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rh"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "L"}], ")"}], " ", 
       SuperscriptBox["r", "3"], " ", "\[Omega]", " ", 
       RowBox[{"h0b", "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "L"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rh"}], ")"}], " ", "rh", " ", 
       RowBox[{"h1b", "[", "r", "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", "rh"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", " ", "r"}], "+", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", "r"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"rh", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Eta]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"H0", "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r"}], "-", "rh"}], ")"}], " ", "\[Omega]", " ", 
          RowBox[{"H1", "[", "r", "]"}]}], "-", 
         RowBox[{"L", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"H2", "[", "r", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"H2", "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"H2", "[", "r", "]"}]}], "+", 
         RowBox[{"L", " ", "r", " ", "rh", " ", 
          RowBox[{"H2", "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", "r", " ", "rh", " ", 
          RowBox[{"H2", "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"], " ", "rh", " ", 
          RowBox[{"H2", "[", "r", "]"}]}], "-", 
         RowBox[{"r", " ", "rh", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
          RowBox[{"H2", "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["rh", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
          RowBox[{"H2", "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"H2", "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"Kn", "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"], " ", "rh", " ", 
          RowBox[{"Kn", "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", "r", " ", "rh", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
          RowBox[{"Kn", "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["rh", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
          RowBox[{"Kn", "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"Kn", "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{
           SuperscriptBox["H0", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", "rh", " ", 
          RowBox[{
           SuperscriptBox["H0", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"r", " ", 
          SuperscriptBox["rh", "2"], " ", 
          RowBox[{
           SuperscriptBox["H0", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["r", "4"], " ", "\[Omega]", " ", 
          RowBox[{
           SuperscriptBox["H1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["r", "3"], " ", "rh", " ", "\[Omega]", " ", 
          RowBox[{
           SuperscriptBox["H1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", "L", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["h1b", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["h1b", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"4", " ", "L", " ", "r", " ", "rh", " ", 
          RowBox[{
           SuperscriptBox["h1b", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["L", "2"], " ", "r", " ", "rh", " ", 
          RowBox[{
           SuperscriptBox["h1b", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", "L", " ", 
          SuperscriptBox["rh", "2"], " ", 
          RowBox[{
           SuperscriptBox["h1b", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["rh", "2"], " ", 
          RowBox[{
           SuperscriptBox["h1b", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{
           SuperscriptBox["H2", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "2"], " ", "rh", " ", 
          RowBox[{
           SuperscriptBox["H2", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"r", " ", 
          SuperscriptBox["rh", "2"], " ", 
          RowBox[{
           SuperscriptBox["H2", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{
           SuperscriptBox["Kn", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["r", "2"], " ", "rh", " ", 
          RowBox[{
           SuperscriptBox["Kn", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          SuperscriptBox["rh", "2"], " ", 
          RowBox[{
           SuperscriptBox["Kn", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{
           SuperscriptBox["H0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", "rh", " ", 
          RowBox[{
           SuperscriptBox["H0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rh", "2"], " ", 
          RowBox[{
           SuperscriptBox["H0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{
           SuperscriptBox["Kn", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", "rh", " ", 
          RowBox[{
           SuperscriptBox["Kn", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rh", "2"], " ", 
          RowBox[{
           SuperscriptBox["Kn", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.850288096482066*^9, 3.850288109648205*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqEven7", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rh"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rh"}], ")"}]}], "+", 
         RowBox[{"rh", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r"}], "+", "rh"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Eta]"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       RowBox[{"G", "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["r", "3"], " ", "\[Omega]", " ", 
       RowBox[{"h0b", "[", "r", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "-", "rh"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "rh", " ", 
          RowBox[{"h1b", "[", "r", "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "r"}], " ", 
             RowBox[{"H0", "[", "r", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"H2", "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"r", " ", "rh", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["h1b", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", "rh", " ", 
             RowBox[{
              SuperscriptBox["h1b", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", "rh", " ", 
             RowBox[{
              SuperscriptBox["G", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8502880597387466`*^9, 3.8502880938836393`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "**", "******)"}]], "Input",
 CellChangeTimes->{{3.8502888671680117`*^9, 3.850288869131123*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.850288869852585*^9, 3.850288869972928*^9}}],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "The", " ", "final", " ", "system", " ", "of", " ", "6", " ", "first"}], 
    "-", 
    RowBox[{
    "order", " ", "equations", " ", "for", " ", "6", " ", "variables", " ", 
     "G"}]}], ",", " ", "h0b", ",", " ", "H0", ",", " ", "H1", ",", " ", "H2",
    ",", " ", 
   RowBox[{"Kn", " ", ":"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8502888708341417`*^9, 3.850288880953588*^9}, {
  3.850289053548534*^9, 3.85028907027279*^9}, {3.850289967806245*^9, 
  3.850290002347515*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqEvenFinal1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"44", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"56", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"68", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "3"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["L", "4"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"44", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"44", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"84", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"28", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "3"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["L", "4"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"20", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "3"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["L", "4"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "3"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["L", "4"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "11"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "11"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "11"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "13"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "12"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"36", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"48", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"56", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"52", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"52", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"72", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"78", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"52", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"52", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"21", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"36", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"68", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "13"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"56", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"56", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"96", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"96", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"72", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"72", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "9"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "9"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"112", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"80", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "11"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "11"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "11"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "13"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "12"], " ", "rh", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"5", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"36", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"10", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"5", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "13"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "11"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "11"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "11"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "13"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"68", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "12"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"100", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"46", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"136", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"46", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"52", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"28", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"20", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "13"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "10"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "L", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["L", "2"]}], "+", 
         SuperscriptBox["L", "3"]}], ")"}], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rh"}], ")"}], "2"], " ", "rh", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"]}], "+", "rh", "+", 
         RowBox[{"rh", " ", "\[Eta]"}]}], ")"}]}], ")"}]}], " ", "-", " ", 
    RowBox[{
     SuperscriptBox["G", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.850291135096681*^9, 3.850291202068668*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqEvenFinal2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "12"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "9"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "9"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"10", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "L", " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "L", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "L", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["rh", "5"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "r", " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "8"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "12"], " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "9"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "9"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "12"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "9"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "9"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "9"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "9"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "L"}], ")"}], " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rh"}], ")"}], "2"], " ", "rh", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"]}], "+", "rh", "+", 
         RowBox[{"rh", " ", "\[Eta]"}]}], ")"}]}], ")"}]}], " ", "-", 
    RowBox[{
     SuperscriptBox["h0b", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.850291229258938*^9, 3.850291280914942*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqEvenFinal3", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rh"}], ")"}], "2"], " ", "rh", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Eta]"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "3"], " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["L", "4"], " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "3"], " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["L", "4"], " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}]}], ")"}]}], " ", "-", " ", 
    RowBox[{
     SuperscriptBox["H0", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8502912948941708`*^9, 3.850291344096231*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqEvenFinal4", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"L", " ", "rh", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["L", "2"], " ", "rh", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"L", " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["L", "2"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "r", " ", "rh", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", "rh", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "r", " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"Kn", "[", "r", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rh"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"]}], "-", "rh", "-", 
         RowBox[{"rh", " ", "\[Eta]"}]}], ")"}]}], ")"}]}], "-", " ", 
    RowBox[{
     SuperscriptBox["H1", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8502912982870626`*^9, 3.850291357019877*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqEvenFinal5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"56", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"68", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"38", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"68", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"68", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"34", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"20", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["L", "3"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["L", "4"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"104", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"96", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"114", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"136", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"68", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"136", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"68", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"58", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"29", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"58", " ", 
        SuperscriptBox["L", "3"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"29", " ", 
        SuperscriptBox["L", "4"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"52", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"96", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"114", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"68", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"68", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"34", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"54", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"54", " ", 
        SuperscriptBox["L", "3"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["L", "4"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"38", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "5"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"14", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["L", "3"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["L", "4"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "3"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["L", "4"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"48", " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"48", " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "10"], " ", 
        SuperscriptBox["r", "16"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "13"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "10"], " ", 
        SuperscriptBox["r", "15"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"196", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "12"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"152", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"106", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"98", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "5"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "13"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"152", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "12"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"208", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"176", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"336", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"124", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"140", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"140", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"232", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"34", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"34", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"130", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"112", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"216", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"42", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"184", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"88", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"88", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"170", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"22", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"54", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"54", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"200", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["rh", "6"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"92", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"18", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"38", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"106", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["rh", "6"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"10", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["rh", "6"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "5"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["rh", "6"], " ", 
        SuperscriptBox["\[Eta]", "5"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "13"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "13"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"64", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"40", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"40", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"144", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"144", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"128", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"128", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"64", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"80", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"80", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"96", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"96", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"320", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"320", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"64", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"40", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"40", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"96", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"96", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"208", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"208", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"80", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"80", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"64", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "5"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"160", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"192", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"160", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"80", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"192", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"80", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"80", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"192", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"80", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"192", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"48", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"64", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "10"], " ", 
        SuperscriptBox["r", "16"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "13"], " ", "rh", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "10"], " ", 
        SuperscriptBox["r", "15"], " ", "rh", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"264", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "12"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"152", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"142", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"82", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "13"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"248", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "12"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"300", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"164", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"40", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"50", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"252", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"82", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"118", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"108", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"41", " ", 
        SuperscriptBox["rh", "6"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"114", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"66", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"39", " ", 
        SuperscriptBox["rh", "6"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"34", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["rh", "6"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "5"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["rh", "6"], " ", 
        SuperscriptBox["\[Eta]", "5"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "13"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "13"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "10"], " ", 
        SuperscriptBox["r", "16"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"160", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "13"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "10"], " ", 
        SuperscriptBox["r", "15"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"324", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "12"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"296", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"166", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"216", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"20", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "5"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"160", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "11"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "13"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"160", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"288", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "6"], " ", "L", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["k", "8"], " ", 
        SuperscriptBox["r", "12"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"112", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"596", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"132", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"96", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"84", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"52", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"180", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"180", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"432", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"62", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"62", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "5"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["rh", "6"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"304", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", "L", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"96", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"84", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"140", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"216", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"96", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"66", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"66", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"38", " ", 
        SuperscriptBox["rh", "6"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"92", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"96", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"26", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"26", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["rh", "6"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "5"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["rh", "6"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["rh", "6"], " ", 
        SuperscriptBox["\[Eta]", "5"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "13"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"88", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "13"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"176", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"112", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"88", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"168", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"104", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rh", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rh"}], ")"}], "2"], " ", "rh", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"]}], "+", "rh", "+", 
         RowBox[{"rh", " ", "\[Eta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "4"], " ", 
          SuperscriptBox["r", "6"]}], "-", 
         RowBox[{
          SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "-", 
         RowBox[{
          SuperscriptBox["rh", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], ")"}]}], " ", "-", " ", 
    
    RowBox[{
     SuperscriptBox["H2", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.85029130127592*^9, 3.850291331682906*^9}, 
   3.850291375929847*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqEvenFinal6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "5"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "5"], " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"G", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"r", " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "L", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H0", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"h0b", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "6"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", "rh", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "6"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", "rh", " ", "\[Eta]", " ", "\[Omega]", 
        " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "3"], " ", "rh", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"H1", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"13", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"H2", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["r", "9"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["rh", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "5"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "5"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "5"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "7"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "2"], " ", "L", " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["r", "6"], " ", "rh", " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"14", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["rh", "3"], " ", "\[Eta]", " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "L", " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "rh", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["rh", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", "r", " ", 
        SuperscriptBox["rh", "2"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", "7"], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "4"], " ", "rh", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Kn", "[", "r", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rh"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"]}], "+", "rh", "+", 
         RowBox[{"rh", " ", "\[Eta]"}]}], ")"}]}], ")"}]}], " ", "-", " ", 
    RowBox[{
     SuperscriptBox["Kn", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8502913038228397`*^9, 3.850291330296707*^9}, 
   3.850291388245495*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Matrix", " ", 
   RowBox[{"A6", ":"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.850291705584231*^9, 3.8502917110524*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A6", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"EqEvenFinal1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", "r", "]"}], ",", 
           RowBox[{"h0b", "[", "r", "]"}], ",", 
           RowBox[{"H0", "[", "r", "]"}], ",", 
           RowBox[{"H1", "[", "r", "]"}], ",", 
           RowBox[{"H2", "[", "r", "]"}], ",", 
           RowBox[{"Kn", "[", "r", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"EqEvenFinal2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", "r", "]"}], ",", 
           RowBox[{"h0b", "[", "r", "]"}], ",", 
           RowBox[{"H0", "[", "r", "]"}], ",", 
           RowBox[{"H1", "[", "r", "]"}], ",", 
           RowBox[{"H2", "[", "r", "]"}], ",", 
           RowBox[{"Kn", "[", "r", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"EqEvenFinal3", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", "r", "]"}], ",", 
           RowBox[{"h0b", "[", "r", "]"}], ",", 
           RowBox[{"H0", "[", "r", "]"}], ",", 
           RowBox[{"H1", "[", "r", "]"}], ",", 
           RowBox[{"H2", "[", "r", "]"}], ",", 
           RowBox[{"Kn", "[", "r", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"EqEvenFinal4", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", "r", "]"}], ",", 
           RowBox[{"h0b", "[", "r", "]"}], ",", 
           RowBox[{"H0", "[", "r", "]"}], ",", 
           RowBox[{"H1", "[", "r", "]"}], ",", 
           RowBox[{"H2", "[", "r", "]"}], ",", 
           RowBox[{"Kn", "[", "r", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"EqEvenFinal5", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", "r", "]"}], ",", 
           RowBox[{"h0b", "[", "r", "]"}], ",", 
           RowBox[{"H0", "[", "r", "]"}], ",", 
           RowBox[{"H1", "[", "r", "]"}], ",", 
           RowBox[{"H2", "[", "r", "]"}], ",", 
           RowBox[{"Kn", "[", "r", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"EqEvenFinal6", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", "r", "]"}], ",", 
           RowBox[{"h0b", "[", "r", "]"}], ",", 
           RowBox[{"H0", "[", "r", "]"}], ",", 
           RowBox[{"H1", "[", "r", "]"}], ",", 
           RowBox[{"H2", "[", "r", "]"}], ",", 
           RowBox[{"Kn", "[", "r", "]"}]}], "}"}]}], "]"}]}], " ", "}"}], ",",
      "\[Omega]", ",", " ", "Simplify"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844252468838221*^9, 3.844252469661783*^9}, {
  3.844252599128212*^9, 3.84425266021113*^9}, {3.844252821246418*^9, 
  3.844252821388722*^9}, {3.844252932911879*^9, 3.844253021404911*^9}, {
  3.850290969335024*^9, 3.8502910254831743`*^9}, {3.850291485579872*^9, 
  3.8502915077842903`*^9}, {3.850291589678637*^9, 3.85029160187634*^9}}],

Cell[BoxData[
 RowBox[{"(*", "********)"}]], "Input",
 CellChangeTimes->{{3.850291701709861*^9, 3.850291715397398*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.850291737378859*^9, 3.850291737508214*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "hb1", " ", "expressed", " ", "in", " ", "terms", " ", "of", " ", "G"}], 
   ",", " ", "hb0", ",", " ", "H0", ",", " ", "H1", ",", " ", "H2", ",", " ", 
   
   RowBox[{"Kn", " ", ":"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8502917385213957`*^9, 3.8502917635040407`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"h1bSol", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "L"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "L"}], ")"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"2", " ", "r", " ", "rh"}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", "rh"}], "-", 
        SuperscriptBox["rh", "2"], "+", 
        RowBox[{"2", " ", "r", " ", "rh", " ", "\[Eta]"}], "-", 
        RowBox[{
         SuperscriptBox["rh", "2"], " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"G", "[", "r", "]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "rh"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"]}], "+", "rh", "+", 
        RowBox[{"rh", " ", "\[Eta]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["r", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"]}], "-", "rh", "-", 
        RowBox[{"rh", " ", "\[Eta]"}]}], ")"}], " ", "\[Omega]", " ", 
      RowBox[{"h0b", "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "rh"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"]}], "+", "rh", "+", 
        RowBox[{"rh", " ", "\[Eta]"}]}], ")"}]}]], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["k", "6"], " ", 
          SuperscriptBox["r", "10"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", "L", " ", 
          SuperscriptBox["r", "5"], " ", "rh"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "5"], " ", "rh"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["k", "4"], " ", 
          SuperscriptBox["r", "7"], " ", "rh"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["k", "6"], " ", 
          SuperscriptBox["r", "9"], " ", "rh"}], "-", 
         RowBox[{"4", " ", "L", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rh", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rh", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rh", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", "L", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rh", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rh", "2"]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["k", "4"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["rh", "2"]}], "+", 
         RowBox[{"4", " ", "L", " ", "r", " ", 
          SuperscriptBox["rh", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["L", "2"], " ", "r", " ", 
          SuperscriptBox["rh", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["rh", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", "L", " ", 
          SuperscriptBox["r", "5"], " ", "rh", " ", "\[Eta]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "5"], " ", "rh", " ", "\[Eta]"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["k", "4"], " ", 
          SuperscriptBox["r", "7"], " ", "rh", " ", "\[Eta]"}], "-", 
         RowBox[{"8", " ", "L", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", "L", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["k", "4"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "+", 
         RowBox[{"8", " ", "L", " ", "r", " ", 
          SuperscriptBox["rh", "3"], " ", "\[Eta]"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["L", "2"], " ", "r", " ", 
          SuperscriptBox["rh", "3"], " ", "\[Eta]"}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["rh", "3"], " ", "\[Eta]"}], "-", 
         RowBox[{
          SuperscriptBox["rh", "4"], " ", "\[Eta]"}], "-", 
         RowBox[{"4", " ", "L", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rh", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rh", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rh", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"4", " ", "L", " ", "r", " ", 
          SuperscriptBox["rh", "3"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["L", "2"], " ", "r", " ", 
          SuperscriptBox["rh", "3"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["rh", "3"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["rh", "4"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["rh", "4"], " ", 
          SuperscriptBox["\[Eta]", "3"]}]}], ")"}], " ", 
       RowBox[{"H0", "[", "r", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "L"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rh"}], ")"}], "2"], " ", "rh", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"]}], "+", "rh", "+", 
         RowBox[{"rh", " ", "\[Eta]"}]}], ")"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["r", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"]}], "-", "rh", "-", 
        RowBox[{"rh", " ", "\[Eta]"}]}], ")"}], " ", "\[Omega]", " ", 
      RowBox[{"H1", "[", "r", "]"}]}], 
     RowBox[{"L", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "L"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rh"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"]}], "+", "rh", "+", 
        RowBox[{"rh", " ", "\[Eta]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"4", " ", "r", " ", "rh"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"], " ", "rh"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["rh", "2"]}], "+", 
        RowBox[{"4", " ", "r", " ", "rh", " ", "\[Eta]"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["rh", "2"], " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", "6"]}], "-", 
        RowBox[{
         SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "-", 
        RowBox[{
         SuperscriptBox["rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
      RowBox[{"H2", "[", "r", "]"}]}], 
     RowBox[{"4", " ", "L", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "L"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "rh"}], ")"}], "2"], " ", "rh", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "3"]}], "+", "rh", "+", 
        RowBox[{"rh", " ", "\[Eta]"}]}], ")"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["k", "6"], " ", 
          SuperscriptBox["r", "10"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", "L", " ", 
          SuperscriptBox["r", "5"], " ", "rh"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "5"], " ", "rh"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["k", "4"], " ", 
          SuperscriptBox["r", "7"], " ", "rh"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["k", "6"], " ", 
          SuperscriptBox["r", "9"], " ", "rh"}], "+", 
         RowBox[{"2", " ", "L", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rh", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rh", "2"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["k", "2"], " ", "L", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rh", "2"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rh", "2"]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["k", "4"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["rh", "2"]}], "-", 
         RowBox[{"L", " ", "r", " ", 
          SuperscriptBox["rh", "3"]}], "-", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", "r", " ", 
          SuperscriptBox["rh", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["rh", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", "L", " ", 
          SuperscriptBox["r", "5"], " ", "rh", " ", "\[Eta]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "5"], " ", "rh", " ", "\[Eta]"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["k", "4"], " ", 
          SuperscriptBox["r", "7"], " ", "rh", " ", "\[Eta]"}], "+", 
         RowBox[{"4", " ", "L", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["k", "2"], " ", "L", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["k", "4"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["rh", "2"], " ", "\[Eta]"}], "+", 
         RowBox[{"2", " ", "r", " ", 
          SuperscriptBox["rh", "3"], " ", "\[Eta]"}], "-", 
         RowBox[{"2", " ", "L", " ", "r", " ", 
          SuperscriptBox["rh", "3"], " ", "\[Eta]"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["L", "2"], " ", "r", " ", 
          SuperscriptBox["rh", "3"], " ", "\[Eta]"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["rh", "3"], " ", "\[Eta]"}], "-", 
         RowBox[{
          SuperscriptBox["rh", "4"], " ", "\[Eta]"}], "+", 
         RowBox[{"2", " ", "L", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rh", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rh", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rh", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"4", " ", "r", " ", 
          SuperscriptBox["rh", "3"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "-", 
         RowBox[{"L", " ", "r", " ", 
          SuperscriptBox["rh", "3"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", "r", " ", 
          SuperscriptBox["rh", "3"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["rh", "3"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["rh", "4"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          SuperscriptBox["rh", "3"], " ", 
          SuperscriptBox["\[Eta]", "3"]}], "-", 
         RowBox[{
          SuperscriptBox["rh", "4"], " ", 
          SuperscriptBox["\[Eta]", "3"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "7"], " ", "rh", " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rh", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "7"], " ", "rh", " ", "\[Eta]", " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rh", "2"], " ", "\[Eta]", " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rh", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       RowBox[{"Kn", "[", "r", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "L"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rh"}], ")"}], "2"], " ", "rh", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "3"]}], "+", "rh", "+", 
         RowBox[{"rh", " ", "\[Eta]"}]}], ")"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.850292615323523*^9, 3.850292646820653*^9}}]
},
WindowSize->{808, 755},
WindowMargins->{{36, Automatic}, {16, Automatic}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1104, 26, 80, "Input"],
Cell[1665, 48, 146, 2, 63, "Input"],
Cell[1814, 52, 401, 8, 46, "Input"],
Cell[2218, 62, 4328, 111, 176, "Input"],
Cell[6549, 175, 3630, 93, 152, "Input"],
Cell[10182, 270, 2246, 59, 106, "Input"],
Cell[12431, 331, 5613, 139, 219, "Input"],
Cell[18047, 472, 4058, 106, 158, "Input"],
Cell[22108, 580, 8817, 219, 250, "Input"],
Cell[30928, 801, 2805, 76, 154, "Input"],
Cell[33736, 879, 125, 2, 28, "Input"],
Cell[33864, 883, 146, 2, 63, "Input"],
Cell[34013, 887, 562, 14, 63, "Input"],
Cell[34578, 903, 108847, 2574, 2561, "Input"],
Cell[143428, 3479, 45688, 1020, 1084, "Input"],
Cell[189119, 4501, 10013, 236, 327, "Input"],
Cell[199135, 4739, 3298, 79, 129, "Input"],
Cell[202436, 4820, 138561, 3306, 3193, "Input"],
Cell[341000, 8128, 27543, 645, 701, "Input"],
Cell[368546, 8775, 173, 4, 28, "Input"],
Cell[368722, 8781, 3089, 72, 202, "Input"],
Cell[371814, 8855, 119, 2, 28, "Input"],
Cell[371936, 8859, 146, 2, 63, "Input"],
Cell[372085, 8863, 341, 8, 28, "Input"],
Cell[372429, 8873, 17277, 438, 498, "Input"]
}
]
*)

(* End of internal cache information *)

